Topology-driven identification of repetitions in multi-variate time series

Many multi-variate time series obtained in the natural sciences and engineering possess a repetitive behavior, as for instance state-space trajectories of industrial machines in discrete automation. Recovering the times of recurrence from such a multi-variate time series is of a fundamental importance for many monitoring and control tasks. For a periodic time series this is equivalent to determining its period length. In this work we present a persistent homology framework to estimate recurrence times in multi-variate time series with different generalizations of cyclic behavior (periodic, repetitive, and recurring). To this end, we provide three specialized methods within our framework that are provably stable and validate them using real-world data, including a new benchmark dataset from an injection molding machine.

==> arxiv.sh <==
zip arxiv.zip $(git ls-files) *.bbl


==> figures/method_viz.py <==
# %%
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import matplotlib as mpl

pgf_with_latex = {
    "pgf.texsystem": "pdflatex",  # change this if using xetex or lautex
    "text.usetex": True,  # use LaTeX to write all text
    "font.family": "serif",
    "font.serif": [],  # blank entries should cause plots to inherit fonts from the document
    "font.sans-serif": [],
    "font.monospace": [],
    "axes.labelsize": 10,  # LaTeX default is 10pt font.
    "font.size": 10,
    "legend.fontsize": 8,  # Make the legend/label fonts a little smaller
    "xtick.labelsize": 8,
    "ytick.labelsize": 8,
    "pgf.preamble": "\n".join(
        [
            r"\usepackage[utf8]{inputenc}",  # use utf8 encoding for TeX documents
            r"\usepackage[T1]{fontenc}",  # use 8-bit T1 fonts
            r"\usepackage[detect-all,locale=DE]{siunitx}",  # load the siunitx package
            r"\usepackage{amsmath}",  # allow the use of mathematical formulas
            r"\usepackage{tabto}",
        ]
    ),
}
mpl.rcParams.update(pgf_with_latex)
import numpy as np
from scipy.signal import correlate


# %%
class Peak:
    def __init__(self, startidx):
        self.born = self.left = self.right = startidx
        self.died = None

    def get_persistence(self, seq):
        return float("inf") if self.died is None else seq[self.born] - seq[self.died]


def get_persistent_homology(seq):
    peaks = []
    # Maps indices to peaks
    idxtopeak = [None for s in seq]
    # Sequence indices sorted by values
    indices = range(len(seq))
    indices = sorted(indices, key=lambda i: seq[i], reverse=True)

    peak_idcs = []

    # Process each sample in descending order
    for idx in indices:
        lftdone = idx > 0 and idxtopeak[idx - 1] is not None
        rgtdone = idx < len(seq) - 1 and idxtopeak[idx + 1] is not None
        il = idxtopeak[idx - 1] if lftdone else None
        ir = idxtopeak[idx + 1] if rgtdone else None

        # New peak born
        if not lftdone and not rgtdone:
            peaks.append(Peak(idx))
            peak_idcs.append(idx)
            idxtopeak[idx] = len(peaks) - 1

        # Directly merge to next peak left
        if lftdone and not rgtdone:
            peaks[il].right += 1
            idxtopeak[idx] = il

        # Directly merge to next peak right
        if not lftdone and rgtdone:
            peaks[ir].left -= 1
            idxtopeak[idx] = ir

        # Merge left and right peaks
        if lftdone and rgtdone:
            # Left was born earlier: merge right to left
            if seq[peaks[il].born] > seq[peaks[ir].born]:
                peaks[ir].died = idx
                peaks[il].right = peaks[ir].right
                idxtopeak[peaks[il].right] = idxtopeak[idx] = il
            else:
                peaks[il].died = idx
                peaks[ir].left = peaks[il].left
                idxtopeak[peaks[ir].left] = idxtopeak[idx] = ir

    peak_info = list(zip(peak_idcs, [peak for peak in peaks]))
    peak_info = np.array(
        sorted(peak_info, key=lambda x: x[1].get_persistence(seq), reverse=True)
    )
    peak_info[0, 1].died = np.argmin(seq)

    return (peak_info[:, 0].astype(np.int32), peak_info[:, 1])
    # return peak_info


# %%


def plot_valleys(I, x, delta, eps, ax):
    i_valley, valleys = get_persistent_homology((-1) * x)
    D = np.array([(x[val.born], x[val.died]) for val in valleys])

    sig_D = np.logical_and(D[:, 1] - D[:, 0] > delta, D[:, 0] < eps)
    n_sig_D = np.logical_or(D[:, 1] - D[:, 0] <= delta, D[:, 0] >= eps)
    sig_i = i_valley[sig_D]

    ax[0].scatter(D[n_sig_D, 0], D[n_sig_D, 1], c="gray", alpha=0.5, marker=".")
    ax[0].scatter(D[sig_D, 0], D[sig_D, 1], c="red", marker="x")
    ax[0].set_xlim(x.min() - 0.1 * x.max(), x.max() + 0.1 * x.max())
    ax[0].set_ylim(x.min() - 0.1 * x.max(), x.max() + 0.1 * x.max())
    # draw diagonal
    ax[0].plot(
        [x.min() - 0.1 * x.max(), x.max() + 0.1 * x.max()],
        [x.min() - 0.1 * x.max(), x.max() + 0.1 * x.max()],
        c="black",
    )
    # draw eps line
    eps_h = ax[0].plot(
        [eps, eps],
        [x.min() - 0.1 * x.max(), x.max() + 0.1 * x.max()],
        c="black",
        linestyle="--",
    )

    delta_h = ax[0].plot(
        [x.min() - 0.1 * x.max(), x.max() + 0.1 * x.max()],
        [x.min() - 0.1 * x.max() + delta, x.max() + 0.1 * x.max() + delta],
        c="black",
        linestyle=":",
    )

    ax[0].set_xlabel("Birth")
    ax[0].set_ylabel("Death")
    ax[0].legend(
        [eps_h[0], delta_h[0]],
        [r"$\epsilon={}$".format(eps), r"$\delta={}$".format(delta)],
        loc="lower right",
    )
    ax[1].scatter(I[sig_i], x[sig_i], c="red", marker="x")


# %%
def r_low_mem(X):
    norms = (X**2).sum(axis=-1)

    # periodic
    N = X.shape[0]
    ncum_fwd = np.cumsum(norms)
    ncum_bwd = np.cumsum(norms[::-1])
    rxx = correlate(np.concatenate([X, np.zeros_like(X)]), X, mode="valid").reshape(-1)

    r = np.empty(N)
    for k in range(N):
        m = N - k
        r[k] = (ncum_fwd[-(k + 1)] + ncum_bwd[-(k + 1)]) - 2 * rxx[k]
        r[k] *= 1 / m
        # r[k] = -2*rxx[k] / (ncum_fwd[-(k+1)] + ncum_bwd[-(k+1)])

    return r


# %%
def V(X, d=1, tau=1):
    X = X.T
    if d > 1 and tau > 0:
        n = d
        X = np.array(
            [X[i : i + n * tau : tau] for i in range(X.shape[0] - tau * (n - 1))]
        )
        # X = X.reshape(X.shape[0], -1)
        return X
    else:
        return X


# %%
# Create figure
fig = plt.figure(figsize=(11, 12))  # Figure size in inches

# Create GridSpec with 2 rows and 1 column
gs = gridspec.GridSpec(
    5, 3, height_ratios=[1 / 3, 1 / 3, 1, 1 / 3, 1]
)  # Different height ratios for the subplots
ax = [fig.add_subplot(g) for g in gs]
ax = [[ax[i * 3 + j] for i in range(5)] for j in range(3)]

# recurrent trajectory
cycles = 3
n = 1000 * cycles
I = np.linspace(0, 2 * np.pi * cycles, n)
x = np.array(
    [
        np.array(
            [np.sin(i + np.pi / 2), i / (2 * np.pi * cycles) * np.cos(i + np.pi / 2)]
        ).T
        for i in I
    ]
)
noise = np.random.normal(0, 0.05, x.shape)
x += noise

I = I.flatten()
I = np.linspace(0, 1, n)
x = x.reshape(-1, 2)
# create colormap
cmap = plt.get_cmap("viridis")
colors = [cmap(i) for i in np.linspace(0, 1, n)]

ax[0][0].set_title(r"\centering \Large Method 1 - Recurrent Trajectory")
ax[0][0].scatter(I, x[:, 0], label=r"$x_0(t)$", s=5, c=colors)
ax[0][0].set_ylabel(r"\Large $x_0(t)$", labelpad=14)
ax[0][0].set_xlabel("t")
ax[0][1].scatter(I, x[:, 1], label=r"$x_1(t)$", s=5, c=colors)
ax[0][1].set_ylabel(r"\Large $x_1(t)$", labelpad=22)
ax[0][1].set_xlabel("t")

ax[0][2].scatter(x[:, 0], x[:, 1], c=colors, s=5)
# mark start point with a star
leg = ax[0][2].scatter(x[0, 0], x[0, 1], c="red", marker="x", s=100)
ax[0][2].legend([leg], [r"$x(0)$"], loc="upper right")
ax[0][2].set_ylabel(r"\Large State Space")

f = np.linalg.norm(x - x[0, :], axis=1)
ax[0][3].scatter(I, f, c=colors, s=5)
ax[0][3].set_xlabel("t")
ax[0][3].set_ylabel(r"\Large Surrogate Function $v(t)$", labelpad=22)

plot_valleys(I, f, 1.8, 0.2, ax=[ax[0][4], ax[0][3]])
# ax[0][4].set_aspect('equal')
ax[0][4].set_ylabel(
    r"\Large {Persistence Diagram $D(v)$} \normalsize \newline \hspace*{55pt} Death",
    labelpad=6,
)

# periodic trajectory
cycles = 3.8
n = int(1000 * cycles)
I = np.linspace(0, cycles * 2 * np.pi, n)
x = np.array([np.array([np.sin(i), np.cos(i)]).T for i in I])
noise = np.random.normal(0, 0.05, x.shape)
x += noise

I = I.flatten()
I = np.linspace(0, 1, n)
x = x.reshape(-1, 2)
# create colormap
cmap = plt.get_cmap("viridis")
colors = [cmap(i) for i in np.linspace(0, 1, n)]

ax[2][0].set_title(r"\centering \Large Method 3 - Periodic Trajectory")

ax[2][0].scatter(I, x[:, 0], label=r"$x_0(t)$", s=5, c=colors)
ax[2][0].set_xlabel("t")
ax[2][1].scatter(I, x[:, 1], label=r"$x_1(t)$", s=5, c=colors)
ax[2][1].set_xlabel("t")

ax[2][2].scatter(x[:, 0], x[:, 1], c=colors, s=5)
# mark start point with a star
leg = ax[2][2].scatter(x[0, 0], x[0, 1], c="red", marker="x", s=100)
ax[2][2].legend([leg], [r"$x(0)$"], loc="upper right")

f = r_low_mem(x)
ax[2][3].scatter(I, f, c=colors, s=5)
ax[2][3].set_xlabel("t")

plot_valleys(I, f, 3.0, 0.4, ax=[ax[2][4], ax[2][3]])

# repetitive trajectory

cycles = 3
n = 1000 * cycles
I = np.linspace(0, 2 * np.pi * cycles, n)

x = np.array(
    [np.array([np.sin(i), -np.cos(1 / 2 * i)]).T for i in I[500 : n // cycles]]
)
x = np.vstack(
    [
        x,
        np.array(
            [np.array([np.sin(i), np.cos(1 / 2 * i)]).T for i in I[0 : 2 * n // cycles]]
        ),
    ]
)

x = np.vstack(
    [
        x,
        np.array(
            [
                np.array([np.sin(i), np.cos(1 / 2 * i)]).T
                for i in I[0 : int(0.1 * n / cycles)]
            ]
        ),
    ]
)
x = np.vstack([x, x[-1] * np.ones((600, 2))])
x = np.vstack(
    [
        x,
        np.array(
            [
                np.array([np.sin(i), np.cos(1 / 2 * i)]).T
                for i in I[int(0.1 * n / cycles) : int(1.2 * n) // cycles]
            ]
        ),
    ]
)
x = np.vstack([x, x[-1] * np.ones((300, 2))])
x = np.vstack(
    [
        x,
        np.array(
            [
                np.array([np.sin(i), np.cos(1 / 2 * i)]).T
                for i in I[int(1.2 * n) // cycles : int(1.7 * n) // cycles]
            ]
        ),
    ]
)
x = np.vstack([x, x[-1] * np.ones((700, 2))])
x = np.vstack(
    [
        x,
        np.array(
            [
                np.array([np.sin(2 * i), np.cos(1 * i)]).T
                for i in I[int(1.7 / 2 * n) // cycles : 3 * n // cycles]
            ]
        ),
    ]
)

noise = np.random.normal(0, 0.05, x.shape)
x += noise

n = x.shape[0]

I = np.linspace(0, 1, n)
# create colormap
cmap = plt.get_cmap("viridis")
colors = [cmap(i) for i in np.linspace(0, 1, n)]

ax[1][0].set_title(r"\centering \Large Method 2 - Repetitive Trajectory")

ax[1][0].scatter(I, x[:, 0], label=r"$x_0(t)$", s=5, c=colors)
ax[1][0].set_xlabel("t")
ax[1][1].scatter(I, x[:, 1], label=r"$x_1(t)$", s=5, c=colors)
ax[1][1].set_xlabel("t")

ax[1][2].scatter(x[:, 0], x[:, 1], c=colors, s=5)
# mark start point with a star
leg = ax[1][2].scatter(x[0, 0], x[0, 1], c="red", marker="x", s=100)
ax[1][2].legend([leg], [r"$x(0)$"], loc="upper right")


v = V(x.T, d=10, tau=20)
f = np.array([np.linalg.norm(v[i] - v[0], ord="fro") for i in range(v.shape[0])])

ax[1][3].scatter(I[: f.shape[0]], f, c=colors[: f.shape[0]], s=5)
ax[1][3].set_xlabel("t")

plot_valleys(I[: f.shape[0]], f, 4.5, 1.25, ax=[ax[1][4], ax[1][3]])


plt.tight_layout()
plt.savefig("method_viz.pdf")


==> figures/method_viz_transposed.py <==
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import matplotlib as mpl
import numpy as np
from scipy.signal import correlate

# Set up LaTeX rendering configuration
pgf_with_latex = {
    "pgf.texsystem": "pdflatex",
    "text.usetex": True,
    "font.family": "serif",
    "font.serif": [],
    "font.sans-serif": [],
    "font.monospace": [],
    "axes.labelsize": 10,
    "font.size": 10,
    "legend.fontsize": 8,
    "xtick.labelsize": 8,
    "ytick.labelsize": 8,
    "pgf.preamble": "\n".join(
        [
            r"\usepackage[utf8]{inputenc}",
            r"\usepackage[T1]{fontenc}",
            r"\usepackage[detect-all,locale=DE]{siunitx}",
            r"\usepackage{amsmath}",
            r"\usepackage{tabto}",
        ]
    ),
}
mpl.rcParams.update(pgf_with_latex)


# Define Peak class for persistent homology
class Peak:
    def __init__(self, startidx):
        self.born = self.left = self.right = startidx
        self.died = None

    def get_persistence(self, seq):
        return float("inf") if self.died is None else seq[self.born] - seq[self.died]


def get_persistent_homology(seq):
    peaks = []
    # Maps indices to peaks
    idxtopeak = [None for s in seq]
    # Sequence indices sorted by values
    indices = range(len(seq))
    indices = sorted(indices, key=lambda i: seq[i], reverse=True)

    peak_idcs = []

    # Process each sample in descending order
    for idx in indices:
        lftdone = idx > 0 and idxtopeak[idx - 1] is not None
        rgtdone = idx < len(seq) - 1 and idxtopeak[idx + 1] is not None
        il = idxtopeak[idx - 1] if lftdone else None
        ir = idxtopeak[idx + 1] if rgtdone else None

        # New peak born
        if not lftdone and not rgtdone:
            peaks.append(Peak(idx))
            peak_idcs.append(idx)
            idxtopeak[idx] = len(peaks) - 1

        # Directly merge to next peak left
        if lftdone and not rgtdone:
            peaks[il].right += 1
            idxtopeak[idx] = il

        # Directly merge to next peak right
        if not lftdone and rgtdone:
            peaks[ir].left -= 1
            idxtopeak[idx] = ir

        # Merge left and right peaks
        if lftdone and rgtdone:
            # Left was born earlier: merge right to left
            if seq[peaks[il].born] > seq[peaks[ir].born]:
                peaks[ir].died = idx
                peaks[il].right = peaks[ir].right
                idxtopeak[peaks[il].right] = idxtopeak[idx] = il
            else:
                peaks[il].died = idx
                peaks[ir].left = peaks[il].left
                idxtopeak[peaks[ir].left] = idxtopeak[idx] = ir

    peak_info = list(zip(peak_idcs, [peak for peak in peaks]))
    peak_info = np.array(
        sorted(peak_info, key=lambda x: x[1].get_persistence(seq), reverse=True)
    )
    peak_info[0, 1].died = np.argmin(seq)

    return (peak_info[:, 0].astype(np.int32), peak_info[:, 1])


def plot_valleys(I, x, delta, eps, ax):
    i_valley, valleys = get_persistent_homology((-1) * x)
    D = np.array([(x[val.born], x[val.died]) for val in valleys])

    sig_D = np.logical_and(D[:, 1] - D[:, 0] > delta, D[:, 0] < eps)
    n_sig_D = np.logical_or(D[:, 1] - D[:, 0] <= delta, D[:, 0] >= eps)
    sig_i = i_valley[sig_D]

    ax[0].scatter(D[n_sig_D, 0], D[n_sig_D, 1], c="gray", alpha=0.5, marker=".")
    ax[0].scatter(D[sig_D, 0], D[sig_D, 1], c="red", marker="x")
    ax[0].set_xlim(x.min() - 0.1 * x.max(), x.max() + 0.1 * x.max())
    ax[0].set_ylim(x.min() - 0.1 * x.max(), x.max() + 0.1 * x.max())
    # draw diagonal
    ax[0].plot(
        [x.min() - 0.1 * x.max(), x.max() + 0.1 * x.max()],
        [x.min() - 0.1 * x.max(), x.max() + 0.1 * x.max()],
        c="black",
    )
    # draw eps line
    eps_h = ax[0].plot(
        [eps, eps],
        [x.min() - 0.1 * x.max(), x.max() + 0.1 * x.max()],
        c="black",
        linestyle="--",
    )

    delta_h = ax[0].plot(
        [x.min() - 0.1 * x.max(), x.max() + 0.1 * x.max()],
        [x.min() - 0.1 * x.max() + delta, x.max() + 0.1 * x.max() + delta],
        c="black",
        linestyle=":",
    )

    ax[0].set_xlabel("Birth")
    ax[0].set_ylabel("Death")
    ax[0].legend(
        [eps_h[0], delta_h[0]],
        [r"$\epsilon={}$".format(eps), r"$\delta={}$".format(delta)],
        loc="lower right",
    )
    ax[1].scatter(I[sig_i], x[sig_i], c="red", marker="x")


def r_low_mem(X):
    norms = (X**2).sum(axis=-1)

    # periodic
    N = X.shape[0]
    ncum_fwd = np.cumsum(norms)
    ncum_bwd = np.cumsum(norms[::-1])
    rxx = correlate(np.concatenate([X, np.zeros_like(X)]), X, mode="valid").reshape(-1)

    r = np.empty(N)
    for k in range(N):
        m = N - k
        r[k] = (ncum_fwd[-(k + 1)] + ncum_bwd[-(k + 1)]) - 2 * rxx[k]
        r[k] *= 1 / m

    return r


def V(X, d=1, tau=1):
    X = X.T
    if d > 1 and tau > 0:
        n = d
        X = np.array(
            [X[i : i + n * tau : tau] for i in range(X.shape[0] - tau * (n - 1))]
        )
        return X
    else:
        return X


# Create figure with transposed layout
fig = plt.figure(figsize=(15, 9))  # Adjusted figure size to account for transposition

gs = gridspec.GridSpec(
    3,5,
)  

# Create the axes in the transposed order
ax = [fig.add_subplot(g) for g in gs]
# Reshape to match methods (columns) and different plots (rows)
ax = [[ax[j*5 + i] for j in range(3)] for i in range(5)]

# Method titles (now column titles)
method_titles = [
    r"\begin{center} \Large Method 1 \\ Recurrent Trajectory \end{center}",
    r"\begin{center} \Large Method 2 \\ Repetitive Trajectory \end{center}", 
    r"\begin{center} \Large Method 3 \\ Periodic Trajectory \end{center}"
]

# Add titles to the first row
for j in range(3):
    ax[0][j].set_ylabel(method_titles[j])

# Generate data for Method 1 - Recurrent Trajectory
cycles = 3
n = 1000 * cycles
I = np.linspace(0, 2 * np.pi * cycles, n)
x1 = np.array(
    [
        np.array(
            [np.sin(i + np.pi / 2), i / (2 * np.pi * cycles) * np.cos(i + np.pi / 2)]
        ).T
        for i in I
    ]
)
noise = np.random.normal(0, 0.05, x1.shape)
x1 += noise

I1 = np.linspace(0, 1, n)
x1 = x1.reshape(-1, 2)
cmap = plt.get_cmap("viridis")
colors1 = [cmap(i) for i in np.linspace(0, 1, n)]

# Generate data for Method 3 - Periodic Trajectory
cycles = 3.8
n = int(1000 * cycles)
I = np.linspace(0, cycles * 2 * np.pi, n)
x3 = np.array([np.array([np.sin(i), np.cos(i)]).T for i in I])
noise = np.random.normal(0, 0.05, x3.shape)
x3 += noise

I3 = np.linspace(0, 1, n)
x3 = x3.reshape(-1, 2)
colors3 = [cmap(i) for i in np.linspace(0, 1, n)]

# Generate data for Method 2 - Repetitive Trajectory
cycles = 3
n = 1000 * cycles
I = np.linspace(0, 2 * np.pi * cycles, n)

x2 = np.array(
    [np.array([np.sin(i), -np.cos(1 / 2 * i)]).T for i in I[500 : n // cycles]]
)
x2 = np.vstack(
    [
        x2,
        np.array(
            [np.array([np.sin(i), np.cos(1 / 2 * i)]).T for i in I[0 : 2 * n // cycles]]
        ),
    ]
)

x2 = np.vstack(
    [
        x2,
        np.array(
            [
                np.array([np.sin(i), np.cos(1 / 2 * i)]).T
                for i in I[0 : int(0.1 * n / cycles)]
            ]
        ),
    ]
)
x2 = np.vstack([x2, x2[-1] * np.ones((600, 2))])
x2 = np.vstack(
    [
        x2,
        np.array(
            [
                np.array([np.sin(i), np.cos(1 / 2 * i)]).T
                for i in I[int(0.1 * n / cycles) : int(1.2 * n) // cycles]
            ]
        ),
    ]
)
x2 = np.vstack([x2, x2[-1] * np.ones((300, 2))])
x2 = np.vstack(
    [
        x2,
        np.array(
            [
                np.array([np.sin(i), np.cos(1 / 2 * i)]).T
                for i in I[int(1.2 * n) // cycles : int(1.7 * n) // cycles]
            ]
        ),
    ]
)
x2 = np.vstack([x2, x2[-1] * np.ones((700, 2))])
x2 = np.vstack(
    [
        x2,
        np.array(
            [
                np.array([np.sin(2 * i), np.cos(1 * i)]).T
                for i in I[int(1.7 / 2 * n) // cycles : 3 * n // cycles]
            ]
        ),
    ]
)

noise = np.random.normal(0, 0.05, x2.shape)
x2 += noise

n2 = x2.shape[0]
I2 = np.linspace(0, 1, n2)
colors2 = [cmap(i) for i in np.linspace(0, 1, n2)]

# Store data, indices, and colors for each method
data = [
    {"x": x1, "I": I1, "colors": colors1, "n": n},
    {"x": x2, "I": I2, "colors": colors2, "n": n2},
    {"x": x3, "I": I3, "colors": colors3, "n": n}
]

# Row titles/descriptions
row_labels = [
    [r"\Large $x_0(t)$", "t"],  # x0 time series
    [r"\Large $x_1(t)$", "t"],  # x1 time series
    [r"\Large State Space", ""],  # state space plot
    [r"\Large Surrogate Function $v(t)$", "t"],  # surrogate function
    [r"Death", "Birth"]  # persistence diagram
]

titles = [r"\Large $x_0(t)$", r"\Large $x_1(t)$", r"\Large State Space", r"\Large Surrogate Function $v(t)$", r"Persistence Diagram"]
for i in range(5):
    ax[i][0].set_title(titles[i])

# Plot data for each method across rows
for j in range(3):  # j is method index (column)
    method_data = data[j]
    
    # Row 0: x0 time series
    ax[0][j].scatter(method_data["I"], method_data["x"][:, 0], s=5, c=method_data["colors"])
    ax[0][j].set_xlabel(row_labels[0][1])
    
    # Row 1: x1 time series
    ax[1][j].scatter(method_data["I"], method_data["x"][:, 1], s=5, c=method_data["colors"])
    ax[1][j].set_xlabel(row_labels[1][1])
    
    # Row 2: State Space plot
    ax[2][j].scatter(method_data["x"][:, 0], method_data["x"][:, 1], c=method_data["colors"], s=5)
    leg = ax[2][j].scatter(method_data["x"][0, 0], method_data["x"][0, 1], c="red", marker="x", s=100)
    ax[2][j].legend([leg], [r"$x(0)$"], loc="upper right")
    
    # Row 3 & 4: Surrogate function and persistence diagram
    if j == 0:  # Method 1 - Recurrent Trajectory
        f = np.linalg.norm(method_data["x"] - method_data["x"][0, :], axis=1)
        ax[3][j].scatter(method_data["I"], f, c=method_data["colors"], s=5)
        ax[3][j].set_xlabel(row_labels[3][1])
        plot_valleys(method_data["I"], f, 1.8, 0.2, ax=[ax[4][j], ax[3][j]])
        ax[4][j].set_ylabel(row_labels[4][0], labelpad=6)
    
    elif j == 1:  # Method 2 - Repetitive Trajectory
        v = V(method_data["x"].T, d=10, tau=20)
        f = np.array([np.linalg.norm(v[i] - v[0], ord="fro") for i in range(v.shape[0])])
        ax[3][j].scatter(method_data["I"][: f.shape[0]], f, c=method_data["colors"][: f.shape[0]], s=5)
        ax[3][j].set_xlabel(row_labels[3][1])
        plot_valleys(method_data["I"][: f.shape[0]], f, 4.5, 1.25, ax=[ax[4][j], ax[3][j]])
        
    else:  # Method 3 - Periodic Trajectory
        f = r_low_mem(method_data["x"])
        ax[3][j].scatter(method_data["I"], f, c=method_data["colors"], s=5)
        ax[3][j].set_xlabel(row_labels[3][1])
        plot_valleys(method_data["I"], f, 3.0, 0.4, ax=[ax[4][j], ax[3][j]])

plt.tight_layout()
plt.savefig("method_viz_transposed.pdf")

